AirIndex: Versatile Index Tuning Through Data and Storage

The end-to-end lookup latency of a hierarchical index -- such as a B-tree or a learned index -- is determined by its structure such as the number of layers, the kinds of branching functions appearing in each layer, the amount of data we must fetch from layers, etc. Our primary observation is that by optimizing those structural parameters (or designs) specifically to a target system's I/O characteristics (e.g., latency, bandwidth), we can offer a faster lookup compared to the ones that are not optimized. Can we develop a systematic method for finding those optimal design parameters? Ideally, the method must have the potential to generate almost any existing index or a novel combination of them for the fastest possible lookup. In this work, we present new data and an I/O-aware index builder (called AirIndex) that can find high-speed hierarchical index designs in a principled way. Specifically, AirIndex minimizes an objective function expressing the end-to-end latency in terms of various designs -- the number of layers, types of layers, and more -- for given data and a storage profile, using a graph-based optimization method purpose-built to address the computational challenges rising from the inter-dependencies among index layers and the exponentially many candidate parameters in a large search space. Our empirical studies confirm that AirIndex can find optimal index designs, build optimal indexes within the times comparable to existing methods, and deliver up to 4.1x faster lookup than a lightweight B-tree library (LMDB), 3.3x--46.3x faster than state-of-the-art learned indexes (RMI/CDFShop, PGM-Index, ALEX/APEX, PLEX), and 2.0 faster than Data Calculator's suggestion on various dataset and storage settings.

==> figures/heatmap_script.py <==
from functools import reduce
from itertools import groupby

import pandas as pd
import numpy as np
import seaborn as sns
import json

import matplotlib as mpl
import matplotlib.colors as mcolors
# mpl.use('pgf')

import matplotlib.pyplot as plt


LATENCY_LOWER=10
LATENCY_UPPER=40
BANDWIDTH_LOWER=10
BANDWIDTH_UPPER=40

plt.rcParams['font.family'] = "serif"
cols = [2 ** i for i in range(LATENCY_LOWER, LATENCY_UPPER + 1)]
# x_axis_labels = ["1\u03BCs", "10\u03BCs", "100\u03BCs", "1ms", "10ms", "100ms", "1s", "10s", "100s", "1000s"]
# y_axis_labels = ["1KB/s", "10KB/s", "100KB/s", "1MB/s", "10MB/s", "100MB/s", "1GB/s", "10GB/s", "100GB/s","1TB/s"]
x_axis_labels = ["1\u03BCs", "", "", "1ms", "", "", "1s", "", "", "1000s"]
y_axis_labels = ["1KB/s", "", "", "1MB/s", "", "", "1GB/s", "", "","1TB/s"]

data1 = np.zeros((BANDWIDTH_UPPER - BANDWIDTH_LOWER + 1, LATENCY_UPPER - LATENCY_LOWER + 1))
data2 = np.zeros((BANDWIDTH_UPPER - BANDWIDTH_LOWER + 1, LATENCY_UPPER - LATENCY_LOWER + 1))
optimal_costs = np.zeros((BANDWIDTH_UPPER - BANDWIDTH_LOWER + 1, LATENCY_UPPER - LATENCY_LOWER + 1))
suboptimal_costs = np.zeros((BANDWIDTH_UPPER - BANDWIDTH_LOWER + 1, LATENCY_UPPER - LATENCY_LOWER + 1))
true_latency = 1000000
true_bandwidth = 10

def get_pos(val, axis_lim):
    """
    Return ticks position based on its value and axis maximum pixel value
    """
    return (np.log2(val) - 10) / 2 * axis_lim / 15
    
with open("./airindex/TaskIV.txt") as f:
    lines = f.readlines()
    structs = set()
    for line in lines:
        f, num_layers, sum_load = line.strip().split(", ")
        latency, bandwidth = f.split("/")[-2].split("_")[-2:]  # ns, MB/s
        x, y = int(np.log2(int(float(bandwidth) * 10 ** 6)) - BANDWIDTH_LOWER), int(np.log2(int(latency)) - LATENCY_LOWER)
        data1[x][y] = int(num_layers) - 1
        data2[x][y] = np.log2(float(sum_load))
        optimal_costs[x][y] = int(num_layers) * float(latency) * 1e-9 + float(sum_load) / (float(bandwidth) * 1e6)
        optimal_costs[x][y] = np.log10(optimal_costs[x][y])
        suboptimal_costs[x][y] = int(num_layers) * float(true_latency) * 1e-9 + float(sum_load) / (float(bandwidth) * 1e6)
        suboptimal_costs[x][y] = np.log10(suboptimal_costs[x][y])
        structs.add((int(num_layers), float(sum_load)))

# structs = sorted(list(structs), key=lambda x: x[0])
# NR = 2
# NC = (len(structs) - 1) // NR + 1
# FONT_SIZE = 6
# SZ = 1.8
# RS = 1.3
# WIDTH = SZ * RS * 3 * NC  # adjust
# HEIGHT = SZ * NR  # adjust
# c = mcolors.ColorConverter().to_rgb
# custom_cmap = mpl.colors.LinearSegmentedColormap.from_list( 'custom_palette', [c(c1)  for c1 in ['#264653', '#2A9D8F', '#E9C46A', '#F4A261', '#E76F51'] ] )  
# fig, axs = plt.subplots(nrows=NR, ncols=NC, figsize=(WIDTH, HEIGHT))
# axs = axs.flatten()
# for idx, (num_layers, sum_load) in enumerate(structs):
#     costs = np.zeros((BANDWIDTH_UPPER - BANDWIDTH_LOWER + 1, LATENCY_UPPER - LATENCY_LOWER + 1))
#     for line in lines:
#         f, _, _ = line.strip().split(", ")
#         latency, bandwidth = f.split("/")[-2].split("_")[-2:]  # ns, MB/s
#         x, y = int(np.log2(int(float(bandwidth) * 10 ** 6)) - BANDWIDTH_LOWER), int(np.log2(int(latency)) - LATENCY_LOWER)
#         costs[x][y] = int(num_layers) * float(latency) * 1e-9 + float(sum_load) / (float(bandwidth) * 1e6)
#         costs[x][y] = np.log10(costs[x][y])
#     df = pd.DataFrame(costs, columns=cols, index=cols)
#     cbar_ticks = [-6, -5, -4, -3, -2, -1, 0, 1, 2, 3]
#     cbar_ticklabels = ["1\u03BCs", "10\u03BCs", "100\u03BCs", "1ms", "10ms", "100ms", "1s", "10s", "100s", "1000s"]
#     ax1 = sns.heatmap(
#         df,
#         xticklabels=10,
#         yticklabels=10,
#         cmap=custom_cmap,
#         rasterized=True,
#         cbar_kws={'ticks': cbar_ticks},
#         vmin=-7, vmax=4,
#         ax=axs[idx])
#     cbar = ax1.collections[0].colorbar
#     cbar.set_ticklabels(cbar_ticklabels)
#     cbar.ax.tick_params(labelsize=FONT_SIZE) # Change colar bar label size
#     ax1.invert_yaxis()
#     ax1.set_xlabel('Latency', fontsize=FONT_SIZE)
#     ax1.set_ylabel('Bandwidth', fontsize=FONT_SIZE)
#     x_tick_pos = [get_pos(10 ** i, ax1.get_xlim()[1]) for i in range(3, 13)]
#     y_tick_pos = [get_pos(10 ** i, ax1.get_ylim()[1]) for i in range(3, 13)]
#     ax1.set_xticks(x_tick_pos)
#     ax1.set_yticks(y_tick_pos)
#     ax1.set_xticklabels(x_axis_labels, fontsize=FONT_SIZE)
#     ax1.set_yticklabels(y_axis_labels, fontsize=FONT_SIZE)
#     ax1.set_title(f'({num_layers}, {sum_load})', fontsize=8)
#     ax1.tick_params(rotation=0) 
# fig.tight_layout()
# plt.show()

FONT_SIZE = 6
SZ = 1.8
RS = 1.3
WIDTH = SZ * RS * 3  # adjust
HEIGHT = SZ  # adjust
fig, axs = plt.subplots(ncols=3, figsize=(WIDTH, HEIGHT))

# Number of Layers
c = mcolors.ColorConverter().to_rgb
custom_cmap = mpl.colors.LinearSegmentedColormap.from_list( 'custom_palette', [c(c1)  for c1 in ['#264653', '#2A9D8F', '#E9C46A', '#F4A261', '#E76F51'] ] )  
df = pd.DataFrame(data1, columns=cols, index=cols)
ax1 = sns.heatmap(
    df,
    xticklabels=10,
    yticklabels=10,
    cmap=custom_cmap,
    rasterized=True,
    cbar_kws={'ticks': [0, 1, 2, 3, 4, 5, 6, 7, 8]},
    ax=axs[0])
cbar = ax1.collections[0].colorbar
cbar.ax.tick_params(labelsize=FONT_SIZE) # Change colar bar label size
cbar.set_ticklabels(["0", "", "2", "", "4", "", "6", "", "8"])
ax1.invert_yaxis()
ax1.set_xlabel('Latency', fontsize=FONT_SIZE)
ax1.set_ylabel('Bandwidth', fontsize=FONT_SIZE)
x_tick_pos = [get_pos(10 ** i, ax1.get_xlim()[1]) for i in range(3, 13)]
y_tick_pos = [get_pos(10 ** i, ax1.get_ylim()[1]) for i in range(3, 13)]
ax1.set_xticks(x_tick_pos)
ax1.set_yticks(y_tick_pos)
ax1.set_xticklabels(x_axis_labels, fontsize = FONT_SIZE)
ax1.set_yticklabels(y_axis_labels, fontsize = FONT_SIZE)
ax1.set_title('Number of Layers', fontsize=8)
ax1.tick_params(rotation=0) 

# Total Read Volume
df = pd.DataFrame(data2, columns=cols, index=cols)
ax2 = sns.heatmap(
    df,
    xticklabels=10,
    yticklabels=10,
    cmap=custom_cmap,
    rasterized=True,
    cbar_kws={'ticks': [11.0, 15.0, 20.0, 25.0, 30.0]},
    # cbar_kws={'ticks': [11.0, 12, 13, 14, 15.0, 16, 17, 18, 19, 20.0, 21, 22, 23, 24, 25.0, 26, 27, 28, 29, 30.0]},
    ax=axs[1])
cbar = ax2.collections[0].colorbar
cbar.set_ticklabels(['2KiB', '32KiB', '1MiB', '32MiB', '1GiB'])
cbar.ax.tick_params(labelsize=FONT_SIZE) # Change colar bar label size
ax2.invert_yaxis()
ax2.set_xlabel('Latency', fontsize=FONT_SIZE)
ax2.set_ylabel('Bandwidth', fontsize=FONT_SIZE)
ax2.set_xticks(x_tick_pos)
ax2.set_yticks(y_tick_pos)
ax2.set_xticklabels(x_axis_labels, fontsize=FONT_SIZE)
ax2.set_yticklabels(y_axis_labels, fontsize=FONT_SIZE)
ax2.set_title('Total Read Volume', fontsize=8)
ax2.tick_params(rotation=0) 

# Cost
df = pd.DataFrame(optimal_costs, columns=cols, index=cols)
cbar_ticks = [-6, -5, -4, -3, -2, -1, 0, 1, 2, 3]
cbar_ticklabels = ["1\u03BCs", "10\u03BCs", "100\u03BCs", "1ms", "10ms", "100ms", "1s", "10s", "100s", "1000s"]
ax3 = sns.heatmap(
    df,
    xticklabels=10,
    yticklabels=10,
    cmap=custom_cmap,
    rasterized=True,
    cbar_kws={'ticks': cbar_ticks},
    ax=axs[2])
ax3.contour(
    np.arange(.5, df.shape[1]),
    np.arange(.5, df.shape[0]),
    df,
    # alpha=0.2,
    colors="black",
    linewidths=0.75,
    linestyles="dashed")
cbar = ax3.collections[0].colorbar
cbar.set_ticklabels(cbar_ticklabels)
cbar.ax.tick_params(labelsize=FONT_SIZE) # Change colar bar label size
ax3.invert_yaxis()
ax3.set_xlabel('Latency', fontsize=FONT_SIZE)
ax3.set_ylabel('Bandwidth', fontsize=FONT_SIZE)
ax3.set_xticks(x_tick_pos)
ax3.set_yticks(y_tick_pos)
ax3.set_xticklabels(x_axis_labels, fontsize=FONT_SIZE)
ax3.set_yticklabels(y_axis_labels, fontsize=FONT_SIZE)
ax3.set_title('Optimal EMM Cost', fontsize=8)
ax3.tick_params(rotation=0) 

fig.tight_layout()
# plt.show()
plt.savefig('./heatmap_cost.pgf', format='pgf')

